ALMA Resolves Giant Molecular Clouds in a Tidal Dwarf Galaxy

Tidal dwarf galaxies (TDGs) are gravitationally bound condensations of gas and stars formed during galaxy interactions. Here we present multi-configuration ALMA observations of J1023+1952, a TDG in the interacting system Arp 94, where we resolve CO(2-1) emission down to giant molecular clouds (GMCs) at 0.64" ~ 45pc resolution. We find a remarkably high fraction of extended molecular emission (~80-90%), which is filtered out by the interferometer and likely traces diffuse gas. We detect 111 GMCs that give a similar mass spectrum as those in the Milky Way and other nearby galaxies (a truncated power law with slope of -1.76+/-0.13). We also study Larson's laws over the available dynamic range of GMC properties (~2 dex in mass and ~1 dex in size): GMCs follow the size-mass relation of the Milky Way, but their velocity dispersion is higher such that the size-linewidth and virial relations appear super-linear, deviating from the canonical values. The global molecular-to-atomic gas ratio is very high (~1) while the CO(2-1)/CO(1-0) ratio is quite low (~0.5), and both quantities vary from north to south. Star formation is predominantly taking place in the south of the TDG, where we observe projected offsets between GMCs and young stellar clusters ranging from ~50pc to ~200pc; the largest offsets correspond to the oldest knots, as seen in other galaxies. In the quiescent north, we find more molecular clouds and a higher molecular-to-atomic gas ratio (~1.5); atomic and diffuse molecular gas also have a higher velocity dispersion there. Overall, the organisation of the molecular ISM in this TDG is quite different from other types of galaxies on large scales, but the properties of GMCs seem fairly similar, pointing to near universality of the star-formation process on small scales.

==> anc/Arp94_TDG_CPROPS_catalog.fits <==
SIMPLE  =                    T / Dummy Created by MWRFITS v1.13                 BITPIX  =                    8 / Dummy primary header created by MWRFITS        NAXIS   =                    0 / No data is associated with this header         EXTEND  =                    T / Extensions may (will!) be present              END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / Binary table written by MWRFITS v1.13          BITPIX  =                    8 / Required value                                 NAXIS   =                    2 / Required value                                 NAXIS1  =                  295 / Number of bytes per row                        NAXIS2  =                  111 / Number of rows                                 PCOUNT  =                    0 / Normally 0 (no varying arrays)                 GCOUNT  =                    1 / Required value                                 TFIELDS =                   64 / Number of columns in table                     COMMENT                                                                         COMMENT  *** End of mandatory fields ***                                        COMMENT                                                                         COMMENT                                                                         COMMENT  *** Column formats ***                                                 COMMENT                                                                         TFORM1  = 'J       '           /                                                TFORM2  = 'J       '           /                                                TFORM3  = 'E       '           /                                                TFORM4  = 'D       '           /                                                TFORM5  = 'E       '           /                                                TFORM6  = 'D       '           /                                                TFORM7  = 'E       '           /                                                TFORM8  = 'D       '           /                                                TFORM9  = 'E       '           /                                                TFORM10 = 'E       '           /                                                TFORM11 = 'E       '           /                                                TFORM12 = 'E       '           /                                                TFORM13 = 'E       '           /                                                TFORM14 = 'E       '           /                                                TFORM15 = 'E       '           /                                                TFORM16 = 'E       '           /                                                TFORM17 = 'E       '           /                                                TFORM18 = 'E       '           /                                                TFORM19 = 'E       '           /                                                TFORM20 = 'E       '           /                                                TFORM21 = 'E       '           /                                                TFORM22 = 'E       '           /                                                TFORM23 = 'E       '           /                                                TFORM24 = 'E       '           /                                                TFORM25 = 'E       '           /                                                TFORM26 = 'E       '           /                                                TFORM27 = 'E       '           /                                                TFORM28 = 'E       '           /                                                TFORM29 = 'E       '           /                                                TFORM30 = 'E       '           /                                                TFORM31 = 'E       '           /                                                TFORM32 = 'E       '           /                                                TFORM33 = 'E       '           /                                                TFORM34 = 'E       '           /                                                TFORM35 = 'E       '           /                                                TFORM36 = 'E       '           /                                                TFORM37 = 'E       '           /                                                TFORM38 = 'E       '           /                                                TFORM39 = 'E       '           /                                                TFORM40 = 'E       '           /                                                TFORM41 = 'E       '           /                                                TFORM42 = 'E       '           /                                                TFORM43 = 'E       '           /                                                TFORM44 = 'E       '           /                                                TFORM45 = 'E       '           /                                                TFORM46 = 'E       '           /                                                TFORM47 = 'E       '           /                                                TFORM48 = 'E       '           /                                                TFORM49 = 'E       '           /                                                TFORM50 = 'E       '           /                                                TFORM51 = 'E       '           /                                                TFORM52 = 'E       '           /                                                TFORM53 = 'E       '           /                                                TFORM54 = '34A     '           /                                                TFORM55 = 'E       '           /                                                TFORM56 = 'E       '           /                                                TFORM57 = 'E       '           /                                                TFORM58 = 'E       '           /                                                TFORM59 = 'A       '           /                                                TFORM60 = 'E       '           /                                                TFORM61 = 'E       '           /                                                TFORM62 = 'E       '           /                                                TFORM63 = 'E       '           /                                                TFORM64 = 'E       '           /                                                COMMENT                                                                         COMMENT  *** Column names ***                                                   COMMENT                                                                         TTYPE1  = 'NPIX    '           /                                                TTYPE2  = 'CLOUDNUM'           /                                                TTYPE3  = 'XCTR_PIX'           /                                                TTYPE4  = 'XCTR_DEG'           /                                                TTYPE5  = 'YCTR_PIX'           /                                                TTYPE6  = 'YCTR_DEG'           /                                                TTYPE7  = 'VCTR_PIX'           /                                                TTYPE8  = 'VCTR_KMS'           /                                                TTYPE9  = 'POSANG  '           /                                                TTYPE10 = 'MOMXPIX '           /                                                TTYPE11 = 'MOMXPIX_UC'         /                                                TTYPE12 = 'MOMXPIX_NOEX'       /                                                TTYPE13 = 'MOMXPIX_NOEX_UC'    /                                                TTYPE14 = 'MOMYPIX '           /                                                TTYPE15 = 'MOMYPIX_UC'         /                                                TTYPE16 = 'MOMYPIX_NOEX'       /                                                TTYPE17 = 'MOMYPIX_NOEX_UC'    /                                                TTYPE18 = 'MOMMAJPIX'          /                                                TTYPE19 = 'MOMMAJPIX_UC'       /                                                TTYPE20 = 'MOMMAJPIX_NOEX'     /                                                TTYPE21 = 'MOMMAJPIX_NOEX_UC'  /                                                TTYPE22 = 'MOMMINPIX'          /                                                TTYPE23 = 'MOMMINPIX_UC'       /                                                TTYPE24 = 'MOMMINPIX_NOEX'     /                                                TTYPE25 = 'MOMMINPIX_NOEX_UC'  /                                                TTYPE26 = 'MOMVPIX '           /                                                TTYPE27 = 'MOMVPIX_UC'         /                                                TTYPE28 = 'MOMVPIX_NOEX'       /                                                TTYPE29 = 'MOMVPIX_NOEX_UC'    /                                                TTYPE30 = 'RAD_PC  '           /                                                TTYPE31 = 'RAD_UC  '           /                                                TTYPE32 = 'RAD_NODC'           /                                                TTYPE33 = 'RAD_NODC_UC'        /                                                TTYPE34 = 'RAD_NOEX'           /                                                TTYPE35 = 'RAD_NOEX_UC'        /                                                TTYPE36 = 'RAD_NODC_NOEX'      /                                                TTYPE37 = 'RAD_NODC_NOEX_UC'   /                                                TTYPE38 = 'SIGV_KMS'           /                                                TTYPE39 = 'SIGV_UC '           /                                                TTYPE40 = 'SIGV_NODC'          /                                                TTYPE41 = 'SIGV_NODC_UC'       /                                                TTYPE42 = 'SIGV_NOEX'          /                                                TTYPE43 = 'SIGV_NOEX_UC'       /                                                TTYPE44 = 'SIGV_NODC_NOEX'     /                                                TTYPE45 = 'SIGV_NODC_NOEX_UC'  /                                                TTYPE46 = 'FLUX_KKMS_PC2'      /                                                TTYPE47 = 'FLUX_UC '           /                                                TTYPE48 = 'FLUX_NOEX'          /                                                TTYPE49 = 'FLUX_NOEX_UC'       /                                                TTYPE50 = 'MLUM_MSUN'          /                                                TTYPE51 = 'MLUM_UC '           /                                                TTYPE52 = 'MVIR_MSUN'          /                                                TTYPE53 = 'MVIR_UC '           /                                                TTYPE54 = 'NAME    '           /                                                TTYPE55 = 'BEAMFWHM_PC'        /                                                TTYPE56 = 'BEAMMAJ_PC'         /                                                TTYPE57 = 'BEAMMIN_PC'         /                                                TTYPE58 = 'SIGCHAN_KMS'        /                                                TTYPE59 = 'GALNAME '           /                                                TTYPE60 = 'RMSTORAD'           /                                                TTYPE61 = 'PPBEAM  '           /                                                TTYPE62 = 'S2N     '           /                                                TTYPE63 = 'TMAX_K  '           /                                                TTYPE64 = 'DISTANCE_PC'        /                                                END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             gDё@c{ŒÌNuD‰å#@3à—²AZò@?¶Ï	µ?AÏA4?Nœº@Jž>ö´@¡z_?…?X@€ç?¹}A QÀ@g¶À@2ì¾À?Ô×{À@	#?*àI?[à,>ÌcÎÿÀ?f'8Bhð?6O®ÿÀÀAØð>Üî®@²wÀ?0µ7@µL—?*àI?óg1?à@	lþ>ÌcÎFF™5?@fDôg¥>Š©GXaæ?@fÿÀ?ÕZTDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@†%•>ÉËrK]@ D@c{Š8lfœD‰®1@3àí‡AŽ @RfŸ%!@#¦x@ÒçŸ>µ"Z@>1>S®í@¬â>ú-ˆ@nJ>Yô@ï#3À@›Ä×À@†¾À@Fx}À?è0Ã>ë1d?¼y[>:¥9B6çØ?HÄBw'>¶{ÆÿÀ?_âB+ü>JB´@'Ò>÷Ž@'i>ë1d@bÉR>I"P@k™6>:¥9FáiÕ>¾ÞÆF&²C=µÃÙGõ™;>¾ÞÆIc<â?‡À'TDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@'žT>܎=K]@ 'D§@c{iajÏD‰Ùr@3àk!Aœ)=@cQÆ­ë?Ä
#@ȃ?[ZN?ÊØK>×õû@÷Y:?_‰@ŠÊ>Ë.@÷X"À@ŠÝVÀ@GÇÀ?ÊpÀ?I]?Ët>ÿÆ;<¶M±ÿÀ?Qå*B1Zì?ù¤ÿÀ@|I'A悞>²«?Øï›?À'?û¶?Ët?@o'=}ú?ŸÜì<¶M±Fws?f!2E>Û>XGG'5ˆ?f!2ÿÀ@V8YTDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@…ú¥>ɊÜK]@ *Dß0@c{Š_÷¹D‰†@3ßû;W…]AÉb'@›Ù"?ší*@ƒŽT>Ã$î@sÁ»>w˜n@J¯,?`"@‰Ü">š‰	@Z`ƒÀ@ŒlÒÀ@nÕÀ@mÓïÀ?ï%>8é?ÿ³>'/AD0	?Ô
8Bäÿ>ŽµA¿[P?ÎRB1Ø>;Â@'£>"Ób@•x$>8é@œ'¦>:Ü@Ÿb>'/F¬ý¬>{FÎ=çB—G¼{U>{H§ß?扐TDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@†ß>Êã!K]@ =D‰'@c{™¸D^€0@3ÞÆe–ÇAÕ »@ª‡Ì'–?hai@k:5?î€@VrÏ>[7$@¯@L?â@|r	>ƒÄð@¹ŒÀ@–†ãÀ@BáfÀ@
$'À@j­£>ÈÅî@$!x>CÿÀ?ˆÆ'B8Îö?êÿÀ?ªûPBTï>e)cAΓ>Ë:ßA­x>ÈÅî@Ê«Â>HzÆ@Í+(>CFö
v>ÂG`F'}Ï=«XÀH
ÿ>ÂG`ÿÀ?ÉtàTDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@†<x>ÉíàK]@ 
 D
r@c{"ðhŒDi
ë@3ßi\ÌÅA÷ÖÃ@Õë·Jµ•?"@çä>*µ´@Ÿ3=ËQÒAUo>i—'@Ñu½=ÿû\A)#,À@ì>BÀ@¥À@gÌÀ@Å3Ê>lÍ@Š
=¦–æBŠh9>`[B¢"H><S‰B§@>#¿ÜBca=ÛnÁAuýô>qAv'S>lÍA+ÈÐ=¨ñA,†)=¦–æH/ðP> KG‡ô3=«I?±> KKË5>·šTDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@º%Ü?pK]@ äDò@c{–ìµîDaŸ×@3ÞÙâˆB/ç@'З¶;?ˆö@¸æù>8RB@•«k=ÝÈ"@á†U>"¡K@¥5è>E¶`@Ù ^À@«ƒ²À@ÀÑÚÀ@ŽfÞÀ@dm>VãÞ@'­Â>
ßhBoü'>‹½ßBŒÌÃ>M^)BŒ>ÌBW…>
è§A
¬>Y£OA'o>VãÞ@Ï(Ö>08@њŒ>
ßhGÒ¤>ð`GGÿ=^zñHäÕL>ð`J•JÁ?j$TDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@Æ;½?yK]@ ÑD	ôã@c{—Ì‹Š=D]ô¨@3ÞÃ#ïg¼BXf·@'½!Éé÷ê?0ÐA¶å=ñnå@ѶU=œâ˜@ÿ¥">ct@Ät>JYA²¼À@è1À@çKÊÀ@©KÀ@¡®K=ïê@ˆÕ=?âBŸø>._XB¯Ž>•.Bb¾²=òû`Bˆn^=°(/AIy¡=ð•JAJ+=ïêA)fc=ž£ºA*&c=?âHK=¾tÝGˆ\= †ÒIÆ=¾tÝKH1ú>žùTDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@šÔ‡>èè‹K]@ 	DŠØ@c{ŽšÈWDˆÈÊ@3ß÷SMg9AÖå"@¬¼ÿÎù‹?4q@zñå?h@RGï>€ÂÎ@a¼©?-sP@C)'>ŽóÐ@=¿À@Y)ÀÀ@£\!À@;yÀ?Bû¨?"¨?ìvÊ>'CCÿÀ?ð'±B+	ÿ>ç3ÿÀ@ÝäB
س>EB?Ï -?¿ä\?ó¼$?"¨@Nr>˜VÛ@"Ë2>'CCFŽ?ÅE•Nj=ÕRGšº?ÅÿÀ@s\TDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@~ú‡>¿Ç¬K]@ Y
DHû@c{8²&¶D†ø¡@3ßá¬FfA⸴@»†"·©y?™øa@År¤>ž›2@–À>(MAPž>UAa…=Ì}fA[<ÀA"5À@"eÀ@Ic$À@¸ÿÏ>a€C@†že=÷üUBŽâ5>uǕB®´(>[…èÿÀ=úåëBx¾N=ÉÂAf´ >b'AgA@>a€CA'"ï=ú9¤A(G=÷üUG¢³|>]õ~FñÂl=`9'H±EC>]õ~KkµM? ¡TDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@¤Mý>÷)K]@ D1ê@c{JÿÉ»D†Ê@3ß×/5Ò´Bü@þ®ëï?NxAA8ã?#Ã@¬Õ>ª¶ù@ôîí?J½¥@²)›>~¤·A)XÀ@å
À@§¹ÐÀ@=…À@ÀN>ïm‰?ƒe`>¥ÜaBŒG'?"sTB£Øÿ?ñÿÀ>±H4BJ½i>`9@°Ö>÷Rk@³±Š>ïm‰@VŠ>ÄA@$?Ç>¥ÜaF—¤?}ùE—Z=øغG¤'9?}ùJö?ž0TDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@€åP>ÁåJK]@ ÎDþ@c{"¼îfþD"«ê@3ßÆ5ŸÃ"A÷s
@ÕoJö³i?䏡@½†ú>©}@y×|>w^Ó@ÞÏ¥>"o@ê>Bö–@âs-À@'ûêÀ@¹‹ŒÀ@wVvÀ@?Ús>•k@	Qz>)QÆBoÈä>¨‹B
t>vZ§AÙí>òB8ël>6@í°€>—¼	@ïқ>•k@¨¨¬>/r¡@«¦ó>)QÆFÊ°d>†éfF2 e=»{ÛGÜÖÛ>†éfJQð˜?8²TDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@–ŽF>âzzK]@ ¼
D	øk@c{—Éä6öD"5%@3ßÀ«$3ñBW½@'
û†…é®?jAÖ#>-Å@àòñ>&¬@øT">_è@¾À`>''ƒA&(ãÀ@ú¸§À@½ìÇÀ@›T!À@ZF>-+@)Út=ÿI—B™Î>4'[B¬à°>¢§B\p.>õ,B‡Ì#=â`APý>/~ÀAA>-+@ÑèÔ>›Ÿ@ÔRo=ÿI—Gφ=Ñc%G^¯¥=[»šHâã=Ñc%J­Ãm>µo>TDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@Æ¶?öK]@ äDü@c{‹ß_é»DˆA5@3ßñ7vòB"Ÿ@@'6­»2{?'!ò@Yg?@Èq>¥-Š@t±û?)['@AÌÐ>Á?_@'À@XGÈÀ@«{À?è†/À?àªÆ?G8ž?¢:>ÇMÿÀ@$6Bh½>ý_ÂÿÀÀAÚ<–>‹¨'@ˆ¾È?RA:@Œk£?G8ž@@{>Ýag@JÉô>ÇMF"*8?#^ÞEz!F>"àG0¯´?#^ÞÿÀ@LM'TDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@~V>¿KïK]@ D™Ö@c{%5Ê)DƒÑ‡@3ß¼¶ø'B%…«@'=ïO¥?&Ø<Atэ>aA#ª=ÎüYANÄ3>0ÒBA½r>˜ýA"yÀACJæÀ@ôôöÀ@¨1µÀ@|X,>DF¨@9g=ÜџBöµè>—7C>­B˜.Z=ßÉÜB°_¡=Û³Aèë>FPrA¸>DF¨@åx=á†@çAþ=ÜџH!™=NJ£Gƒ÷=4&¿I+3±=NJ£K<D>ԍ]TDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@ªÔÖ?}FK]@ KD>'@c{‡²É.)DˆºU@3ßö¦Ã<=B
î@'ò;äN4?Ïh¢@<d?	8?ÇNç?ì@@YÚ?'s?áî6?"H¨@XI¤À?áø(À@<Ç2À?ÇCÂÀ@<R?ˆ>S?1È÷?#™ÜÿÀ@€™žB?I©vÿÀÀA'ì>Ëd5@ºUð?ŒO¸@½ž?ˆ>S?µè¾?u¥H?Þ<£?#™ÜFŠ ?ǧiE4	d>%zG—	û?ǧiÿÀ@"TDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@а·?öðK]@ MD'V@c{‡qˆiDˆ¹ë@3ßö¡Ò«B"@'*}lëø@«,@Š2à?‡C@FU?ë¬@_?é'@œó?§@'°ÑÀ@	º…À@‰7À?ï0À?š9‹?¨í?
&Ê?9¤TAþÒÀ?Ñ4BB{É?8РÿÀÀA°'Ç>ÆÒÑ@5éY?½iO@@É+?¨í?s—J?Æ$ï?°qŸ?9¤TFJTŽ@$5HE3±D=æ¤OG\rË@$5HH'®_@ešTDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@ÀèT?ÿK]@ ND!"7@c{…
<ðºD‰[@3ßún`©ÿB>Bƒ@'{Æ4U0;?k"@ ù±?‰@\ö>cž@'R³?°¼´@È´>¥@–ÌêÀ@˜ª¤À@¬¡ñÀ@,¬À?Á(!?ÒzÈ?Û6:>IªB%¶o@ÔvB^`?ŽßîÿÀ?Œ^ÝBZ
>qX:@h܏?ãŸ@qs·?ÒzÈ@…=Ú>TŽø@‰Æ>IªG§é?;øEíªÞ=Œ7íH*¯?;øI@Ç@ŠS
TDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@ŽÓ>ÖÙ K]@ DɊ@c{œ±ì«ÕDT—W@3ދ9=©¶B$ÀX@'<f~¥?ƒw\AùA=Ý)@ø;l=‰SvAE]Í=çl:A7'o=ŒóÙA^k\ÀAQºÚÀ@¤ÎKÀ@ŒçµÀ@£Ô=ÅßJ@†•='ÈB \›=Û¿LBºQº=ŔgB…"=œÃB§K=zQPAL+
=Ç"ALÊw=ÅßJA00½=ƒ-úA0é^='ÈGîŽ*=' gGj³=;ïÇIõj=' gKO/™>VÎTDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@™+ì>æiÑK]@ CŸ0@c{Æ6QD
~Å@3ÜⱺHÎB)
'@'F¹þ¯Sc?†²Þ@pbù>¾qœ@Cþ">"JÛ@³6Û>¡w@e©>`¨@Í=¯À@ž wÀ@íËÀ@‰]À?Q!P>Ð?+é>'€ØÿÀ?ø¥B(jï>ˆHÿÀ?GÃçBwµ>:Ðì?ä f?	A[@µ©>Ð?¬Ü]>ÉÿÞ?Öä±>'€ØF…[N>Ã:_FE"Ó>/ºQG'Lc>Ã:_ÿÀ?'¢vTDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.úA*©?€\­K]@ 
CúŸ@c{¡ÜšfRDDDì@3Þ)Ãp§<Bhˆ¡@'åw, Ï@+€µA"ÿ>2|œ@éÎV=ù
‰@á´l>ON7@»ˆk>'ZAMqÀ@÷o‰À@ܜˆÀ@©$À@ÚÒ >;2@BÈ>¨®B ö">3´B±ËÌ>"FBk¼ß>
6ËBŒÆ¢=ÓCøAˆˆã>;´AˆÄ…>;2ACî§>‹BAD"¾>¨®Gk_}=¸¸ÜG	ø=ˆy0H€9š=¸¸ÜKºb>ñïTDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@…?Í>ÈqËK]@ 
DzÄ@c{"jz÷\DiŠL@3ßP?9BG¨K@'"Dsñ¿@¬@¹0¯>¨ñƒ@ÀÌ=ßád@ø¼a>Ñ>ô@þ€ç=Ö.RA|ÀA6À@¸·À@Œ'À@v¤?>¢á"@ZÅ>	OOBEP>Ú2#B•ÿ>§'¯BVÎå=¸~ÜBŠ?=(AS >¤§ÃA'¥>¢á"A¢|>3…A'ü>	OOGsùE>•JïF"­¼=StíH"é>•JïJ¼bÝ?LåTDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@f£>­hK]@ oD-¸@c{'H§DhÇÙ@3ßÇýByР@'ª]ªst?·{@{>Ô?í@£ÁŽ=ë<(As"+>µZSA'w=†ûAsÇBÀA'UöÀ@¡xÑÀ@vÐÀ@'-Š>©Ê@½=ëƒÿB¥V³>²=iBÁÊ>¢ÛçB£ˆ=Œ¦ÒBÈ"=ƒÖÅ@Άª>­Éa@ÐúE>©Ê@·šA=ò«F@º[=ëƒÿHg–>–\ÕG †k=êMI(;,>–\ÕJZ"?NgTDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@‹êï>ÒyÎK]@ ¶D'B@c{"WЛHDbü@3ÞÛåR15Bƒ1³@'0Y6tº@8<@‰×?rG@+ãê>§øþ@e|%?Bšs@">ä›Û@ˆ©À@.aJÀ@iZ¶À@*À@":?ú¡?Ž"w>Ä0þA®Áy?¶¯UB-oÐ>Ú­AÿÀÀAاo>|²@ÈÝ?#â@@ʐ–?ú¡@&f¿>ᤘ@29z>Ä0þFu`Ó?'¯EY8>	G…¬ó?'¯IX»®?ë":TDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@'0`>Ã×LK]@ D•ï@c{ˆ8'žD"I÷@3ßÁ¤ ÞöBOS£@'¦q«áÄ>òÆA¾>‰S4@§-£>O*@Ð(>Ɉ@cš>…©A${kÀ@¶rÀ@‡É—À@/á+À@2Ž>©Æß?ôC>°B^Èð> µéB'oÑ>"ÂÿÀ>¬NB.*¼>32@Ü=ð>­FÛ@ފà>©Æß@•KL>$Ù:@˜ªä>°G°>Ã6ÓFÄö=hH¿È.>Ã6ÓJ'x‹?>.-TDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@À?2K]@ †D!^@c{…7ÑC±D…¹Ç@3ßÒ̝»¨Bb
Â@'ÕC
ð¼â?6ˆÖ@'Bz?S»i@<©>ï0È@Ò?eŒ­@?¾?A´@°lðÀ@+›tÀ@0qÆÀ?߉ÈÀ?îx?ˆ.?~ÒC>¾ŠÿÀ?Ðç7B+³'?.1aÿÀÀA¾šC>Õ±º@'–ì?Çt@•ý?ˆ.@ê‡>ã²z@Dp>¾ŠF…O"?oj¾EZ	)>™nG'? ?oj¾ÿÀ@TDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@¥è>ù"pK]@ D*Í@c{}»Š^¤D™®@3à0ÖÅaºBS~8@'°ÜçH?Â~]@9ÀX?<cÅ@
>ÛUm@}ã?T	k@=E·>Ã.û@‹ódÀ@=>ØÀ@=æ-À@ "À@*Ô­?'"?·8?°—ÿÀ@0{rB¥Ú?(ÌþÿÀÀAÚrx>—Ãè@Ó%0?"Æ@Ջ8?'"@[ô]?>Y@e–?°—F˚?5ÿE_ö>1äG
k?5ÿÿÀ@…ØgTDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@zh>¼WHK]@ TD(•K@c{~'wD9]@3à,XzxBb…e@'Ön;»?è˜@<ÍT?ayk?Ø'Ç?¸¸@U¥…?Ð"@é­?hÓ@Sw\À@o À@CoçÀ?ÖÀÀ?àT?až¯?
è?#¶ÿÀ@…—Bäu?;ÁÿÀÀA«û>Ì~ž@:½ô?{âf@EY®?až¯?vQt?¯Fô?±cJ?#¶EçøÖ?лŠEYJ> ö±Fü¾–?лŠÿÀ@œEÀTDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@¥·'>ùHjK]@ ED(Ý÷@c{DyâŸD@3à*¦|£Bmä]@'òۄÿõ?¥ø@:?R?"
?ãÞí?R4@¢•ð?Fñ0@wa?…t@ŸÙ5À@À@:€ÛÀ?Ùç›À@Ÿ?¡¸h?R×^?&¥ÿÀ?îaB(D?&¨'ÿÀÀA²V>ȲÚ@ªÏ›?¥ÝÞ@­Äe?¡¸h?æ"?W@Çt?&¥E˦?ùÛûDù›><8FÝâ?ùÛûÿÀ@WîýTDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@¡ßß>óHK]@ ÁD'!F@c{€¥hÕ§DŽâe@3à@,S(£BgZ	@'â'
Ïí<–Ù@ˆÆè?'ÑD@nè\>v«µ@ƒàû?"Ž<@\›1>•K@Š;uÀ@náÀ@'Z)À@\£À@
Óp>ö
à?´ð>[ÌYAßãö?ŒB8½Å>Հ¼AX"Ü?°}EBú‰>Aº^@ª"›>þ»	@­‰j>ö
à@Wۚ>oBÂ@a>[ÌYGd|>ãcIF>ÛY=»œLH,"}>ãcIIIèø?Áj[TDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@ȗý?ßôK]@ ùD$ý@c{'X‰.DˆÅf@3ß÷*ôîBr)[@'ýˆryŠF@ ,@²J>Þ*l@^i>¡vø@®ë'?
"«@Pç½>®QÃ@҆—À@nŽÀ@ŠfÀ@=ËöÀ?ÛÃÄ?aîÛ?&\q>¯
ÔB.Os?"Bjëa>½=ûÿÀ@gªBl=>oÓË@…˜Ð?oœ›@‰[=?aîÛ?¤(N?íò?Ïôä>¯
ÔFŸ±Á?ÒE¡õ9>t`G­þš?ÒI@Úº@0¼TDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@•§j>á2K]@ ¯ D'zÀ@c{€^eDDê@3àB""ÇB}@'ÏIivî?̦@šrô>í´ƒ@0'>NÁ@´œ>ùF´@'×>‡1@´C"À@'ÔnÀ@šˆÀ@0#cÀ@éÎ>Àûï?Ðþ>d;ÂB/^?ÝwBeN¡>®LWÿÀ@zBº•>N²Ù@ÅU>Æ@Çå‹>Àûï@|0µ>s§@'U>d;ÂFàï,?DVíF>!g=¡¦Gõ–?DVíIÓ:;?ƒÂTDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@«@á?ΊK]@ '!D*L!@c{~!Þ°D‰¼@3ßúO‹æB‹@'W?œ²³?ɼðA$>^@ñÚÌ=ÑÀ6A0°r>1Š¬A=úA0©SÀA©ÀA$
µÀ@ñÕ.À@ˆ¾ò=Í®¥@€›ø=ečBÞ|D>.aBêI{>û?BšÃÔ=â?B«H=¸øžA*0¬=ÏzA*ïÈ=Í®¥Aø¼=hdA Ãÿ=ečH£æË=žîHú=ÿ²I²"=žîKG¼>u_èTDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@ú5?<0õK]@ ë"D-Ï4@c{{XQ¦ñD…ìm@3ßÕ)xZ|B¥
@'ÛíªhY›@	 °@"ÿè>§¬@"ùØ>Tˆ@ü >ßÌ&@•µ±>c½@'šXÀ@¢a(À@¢HÀ@jVXÀ@cɔ>P¨Š@=û=ú}ŒBßR?¾BQ7v>'-ìAÔÍ	>ÂüRB=Õ7>&€A
y9>SH£A^ç>P¨Š@ê=ÿ@ìF=ú}ŒGú4>Uf§Fˆÿë=¥i>Hƒ>Uf§J8´c?>ä³TDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@"æÕ>ßý€K]@ #C½‡À@c{ºå"çCø՚@3Ü|¹†Å¸BUsI@'µÀa^«~@;·Ý@aç¢>'×u@4åˆ>n~§@KËé>žEP@(\">w´à@aTšÀ@5˜À@LA'À@'£—À?Îýƒ>»Ÿ}?›óË>‡®qÿÀ@cæB ¦>I›ÍÿÀÀAð5>-»Ê@z¿=>ÇÕJ@_G>»Ÿ}@82Ó>˜1.@Bñÿ>‡®qF–ùc>1ôêF?­>4õRG¤~U>1ôêÿÀ@yñTDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.úAþî?TúK]@ $D`Š@c{S8;¦D‹ê@3àVœB]Ÿë@'Ê/Ò¡P?uIr@T׍>ù±@nWœ>`	À@–ÒE>è6ˆ@"êg>s|+@eÀ@'C4À@c=ÌÀ@O‡…À@ÿ>²¨?Íd>y`©A©i?uÅB/v/>©7 ÿÀ?S2B(÷ˆ>*¸Ò@¶9ë>¸
¾@¹	>²¨@x®õ>"Ö=@€_^>y`©G	þƒ>îfFˆ}Â=­f4HYç>îfI-÷€?š£•TDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@äÓM?,êK]@ \%Da"@c{RBàDŠ3s@3à<ìüDB}Q@@'j–•¸@"kj@Ò@i>Šp@ÀVg>u'@àmM>"nU@«Öþ>6& @ðjÂÀ@ѳÀ@¼ªÀ@—lÀ@ܔ>JX@@Ô-=ç|®B{•ö>–ÖvB'X>dÊ B>û>JŸBtÍ>óá@»!+>P'/@½Ôò>JX@@ eB=ð±Á@£ŠF=ç|®Gȧâ>\­ÜG^"=kcÚHڟ¼>\­ÜJ‡a?lTDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.úAÕ?W'K]@ O&D7!L@c{sòª'MDav@3ÞØœuÊB*Î@'$ïóì?f¢@|cÏ?f?ö4î?$@~+u?m§Q@Èò?ØÞ@"ÂØÀ@öŒÀ@LðýÀ?ÞÊ9À?šJ?«J>Îÿ"?®RÿÀ@	¯¢B)Y?)7ÿÀÀA«Ø™>ɪZ@æñ?Ä®‹@"ç?«J>'Ö@HlE?`ˆ?®RFÇ?¦ÝƒDõËÜ>$DG"[Î?¦ÝƒÿÀ@gJmTDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@'ï#>ۆ´K]@ Ä'D6§Š@c{tSLDa¢a@3ÞÙQR5B‰Ô6@'QFbÅ´b?ð¬@[$o?š@FG>ˆÎp@'è?Or@Cçx>…σ@"#À@Gª^À@QˆÀ@¨|À@–Ä'>Åݖ@q>m¸MÿÀ?¶C£B+²ª>î'ÇÿÀÀAÝp>e×äA;ɔ>ÇL!A<vÙ>Åݖ@º˜Ã>t @½N|>m¸MGG6E>äÍ,F0©ß=‰3þHY
>äÍ,ÿÀ?Æ­#TDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@¤æ>÷ŒEK]@ ±(D;0@c{pÎ{ÂDe?@3ÞíGlƒfBœT¥@'­Èâ@&E@,'š@Æ¢ë?4@°@…Ò!>Wñª@¾_í?
:@T'>vå•@͜¢À@‹÷‰À@º¸À@C™
À@Z.?WÚî?úšð>!³«BajŸ?1;%B†˜(>÷ïoÿÀ?VԁB!>>i]@¦(4?_$@©1Ð?WÚî@™X•>(Ž@œ¡Ø>!³«G"m?üFøø=†ZnH§
?üIÀã~@ TDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@…>ò>ÈpK]@ )D8ˆ@c{rÏ8D`n@3ÞÑêAÅBœ0@'¬•`Éj—?ê@e»? Å@'•>…|@iÒÓ?3Z@†>¤Öô@"OxÀ@1^´À@>I'À@
6mÀ@6/~>Ãñ?ãz™>P±ÿÀ@³Bj>ðVÙÿÀÀA×{Ä>jÁŸ@á}w>ÇÓc@ã¼Õ>Ãñ@ŠŒŸ>[1p@Ž-Š>P±FæTF>äùŸEèAí=«Ì'Gúô]>äùŸÿÀ@,š1TDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@~+E>¿+ÉK]@ Ì*D;á@c{pE%ª·Dd¾M@3Þ뫼f™B§~p@'嚌Ç{Ÿ@,r@©¢C?6n;@A¢µ>£ƒ@'+×?Æ<@#;æ>©p%@ åjÀ@I%PÀ@¢ó^À@âaÀ?´ƒ ?.e÷?9a>‹9B'Ψ?_sæB^Ø>õÖNÿÀÀAò!Ý>{Ø@Xnz?>H6@a¥ü?.e÷?ÁdL>Ȁ«?çºÏ>‹9F"½?múxE':{=ْ×G ?múxHó¡ð?ú©ëTDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@…t>ÂÖ/K]@ ª+DU­@c{\'ÚãÀD[é@3ߞ¦
èCB"Õå@'8O
ØÅ>@·@亚?;½«@Q(>ÙR=@µ
¿?l1Ì@CçÜ>àÐfA¹À@…ÔcÀ@8l¬À?ÌÉ	À@Ðw?'†ô?`|>¿jÿÀ?~O1B]¶"?;,ÿÀ@'œ³AãÖu>@¯¥o?-.E@²…»?'†ô?ùä>ð±@Nu>¿jFÂÌü?Cë7E':=ì\¥GÔ>?Cë7ÿÀ?²·?TDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@¨¸ƒ>ýÍÀK]@  ,DS—÷@c{][ŽAÄDÞÔ@3ߤÁŠ<B¡M@'Ҭç&@(ª†A¿Ò?Q/Â@jÌû>±)
@´²¾?S]Ä@Æ>Ó"AdöÀ@ƒÝÀ@W¼YÀ?Õ#HÀ?‹Ü{?Öm<>ÿN=MÍA¼`?e)åBv??2€%ÿÀ@ŠÚØAåûã>›í=@"Âï@?…@.Ôº?Öm<?>Õ}>Ý?Ÿa×=MÍFñ¢á@ oEç'@=‹í½H£@ oH«ò@€BÈTDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@í?2NTK]@ k-DS",@c{]^'ZD±6@3ߢ Æ"ŸBªÄÿ@'õûKSó@9@¸£Z?‰~@)1Ô>"ñ@°R§?)@:+>•"@Éj¦À@O«ÛÀ@›²uÀ@
ëÀ@ÊÁ?5Ú?­ï>TúƒB?» ?9˜}Bs·Ý>õÂÿÀÀAìDù>j&ü@Ÿê?<ϱ@¢>}?5Ú@O×Y>hó@Yl(>TúƒGLÍÿ@ñ+F"ýH=LšH_$õ@ñ+I–`2?Ôù*TDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@û"?=8õK]@ z.DUÃú@c{[¢HzÞDez@3ߟBn‡BµG¿@"*‰°Òè8=ùA@¾& ?¨T@m$w>ÂÛì@QÉÒ?À…?æÞ¡?
2.@»ýÀ@nãÎÀ@c°ÏÀ?ߌsÀ?ÌÏ?¶o!>þÑ>´¹¸AØ=é@/²BH×#?"¶½ÿÀÀAàãÑ>£Û?€PG@'Øm?µ-?¶o!?<ÊÀ?"þ?žÅè>´¹¸G-mÊ?´SEšDh=ž¸ÈH<õ}?´SFܲ±@ÎüêTDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@ÑQD?o²K]@ R/DU»&@c{[©IèîDy}@3ß >>¶Bºþá@"Gfˆ ?9‡@§I?€'"@¨6?•h@'¤Ñ?Ÿ,?üÇ?Zw@´ª8À@À@öÀ?ÖèKÀ@Ô?¢O?*%‰?‡åB
Ðq?±þ4BRŒ?HÄÿÀÀA­žk>ÇYŒ@¦Z¬?¨!/@©c`?¢O?ªº?pJŽ?Ô°J?‡åFÞxT@§EO­H=ï§GòdA@§IsFÝ@?5êTDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@Õª? BÍK]@ Ž0D:ÿÄ@c{pडDN#"@3Þd°<FB£@'ÏX/£ú@£¶@ûa>3fh@®bä>
­ÙAxl>lˀ@·­">0dA(5*À@ßÀ#À@—ŒÍÀ@mX`À@ÞKŒ=ïuÖ@©ó=µu5B<õ>niB›`r>EêB–ç>j]WB`CL>ÖAŠµi=ð?¹AŠð=ïuÖAS×}=¶{ÆATq$=µu5GÁ—º=š|GJ×=c]bHÒíª=š|K˜5>¦M°TDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@¹Œ?ŽÊK]@ !Ú1D.\O@c{zè_·DTu×@3ފqÄÀ¾B¸"b@":¸ósÂ?hA>`P>YyAŽ‰=Â4ËA
Å>*׃@زù>dqAK
ÀA¦wÀ@ðÊ©À@¸7"À@ü¶ú=´€@ҕ½=e™èBÈ-i>tƒB×.ê>aBˆ'>WòBœ¥y=Í\÷A¿À=´ö±Aóa=´€Aƒ`v=fsbAƒžo=e™èHÆõ±==ý"HCŠC=	ƒŠIØƪ==ý"Ldþ>`[ÛTDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@úxE?<c'K]@ Y2D7ðB@c{sNqaeDR­ð@3ÞÏtºB¿_¼@"]þ©?£@¸›Ã>ª)<@mÊð>$öÖAò³>¢È@Þã'>½°A\À@çwBÀ@"öÀ@J_\À@G·>ÌÂ@>÷¾>#9LBnÏÃ>©;_B"q7>ˆdbÿÀ>6VàBRŸN=ëJÂ@÷™ý>е@ù¦j>ÌÂ@쒍>&-ÿ@î·7>#9LGv $>ï—ùFž·Í=;/˜H†Zè>ï—ùJbãÙ?R3äTDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@q‡ñ>µª\K]@ Í3D*@c{~G:%ÍDQ'½@3ÞxÕ€¼BÖ¶@"Îc°m?‹"œ@«â?³¼@i¦>OâÉ@Ír`?ýO@°±è>Ds¨@í?+À@Âg#À@k À@(?<À@zE™>â"Ð@;éÚ>é9B8?.OBf>îEÿÀ>§ŒéB/ÿ½>%ƒÕA›">äãœAl>â"Ð@è¸*>d'@êåÔ>é9G‹ûý>ߕÄF"!*=;­	H˜…>ߕÄJUQ?ˆÞ·TDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@qѬ>µáÑK]@ ¥4D3(i@c{w¶MeDXœo@3Þ£:ŠSùBÝ4@"ò(x`—ª?±ŠÉ@»8>é³Ò@GùÌ>vE9@¯ã÷>Ç¡e@jc>o«'@µ69À@kbäÀ@—6ÅÀ@FtBÀ@NKô>«úû?øJ">4½B,(?	?–Bcѓ>¢¾ÛÿÀ@7óBº2>B@:@ÿå	>®ž AðM>«úû@—ÞM><	S@›/'>4½Gç^>­Á/FL7Â=—í³H&˜Œ>­Á/J/*±?~¼´TDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@'ig>Ú½‡K]@ 5D.w/@c{zÓ
‡ÛDV¡Z@3ޗf³LBäŒi@"㛟 ?ͤD@FŠƒ?å™@	">€fÚ@Ï°s?eO@‰/>`ÌÊ@Ïß2À@‰BÞÀ@E¿ãÀ@	EÀ@{Àë?	@N'>&ÿÀ?pÚdBENc?	Ô1ÿÀ@J!ÁB"ã>EdHA‰ä?[•AY–?	@ÿ—µ>(£êAÉï>&G:2:>ø.ÉF+>S=SÿÕHJޛ>ø.ÉÿÀ?¼¡žTDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@q
)>µKÁK]@ î6DT!ñ@c{\î1Ï2DgÛ@3Þþ@ѨUB¢Ek@'Ë}z¾ªý>ð	@¸ô>ùl‹@¡'ï>67Ÿ@¦
M>øKc@p‡>SöE@Ï]¦À@®=éÀ@†=6À@IGqÀ@j!m>ésø@7±=åH»B%å?!ÉBež">Í»ðÿÀ>¹©ÉB6?B>"VÈAvj>ìCjAUÕ>ésø@⅐=éÙ@äÂV=åH»G"·D> CF"7+=MŠâH™¨> CJY˜Û?–Ã.TDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@¯ú>Ã&K]@ T7DZ$@c{X=GŸªDe†m@3ÞðUÃþÈB©ßØ@'ñ6	½?åëÖ@3+?&)f@"Ö>fÅÒAI2Û>Ád9Aù">,4¿AJ-àÀAU½À@"UèÀ@h`À?Øå>Ô,³?­)á>>J‹BpÖ*>ÊWfBŸ.`>±ÈGB H>8.EBƒzi>ÓÃ@ƒÀz>àÄ»@‡>Ô,³@NՅ>PDÆ@Xu¾>>J‹G+¨Ç>ÁÛ^F†;Á=‡öãH;é>ÁÛ^I"?wÄTDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@''Ž>ÚùîK]@ 8DNW@c{a¿1pDf•Ö@3ÞöªÕº<B·™[@"6"œÞöm?&ÄØ@¿'d?[
@³—.>AW^@­]É?4Ñ@''¬>i'n@ìîöÀ@ÙÓ,À@RI=À@ßúÀ@oy1>ÖKi?îÓ>vlÿÀ??CÊBY8Í>ý>ÿÀ>ŸçqB2¾?>872AÒN>ØÈäA¬µ>ÖKi@'VË>í@"ÍY>vlGÅ?öMF'ðÿ=›^ðH#ú?öMÿÀ?ŽTDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@S>×'ÍK]@  9DM®'@c{b
´Deޅ@3ÞòdA8ìBÁ¬¶@"h'€dŒò@BÁ¾A5}u>þz¤@¥Ê">mP"@ˆu?&ß'@1|À>›ÿQA7´$À@¦{÷À@€¸ÞÀ@.ÝÝÀ?ÿ÷n?¥?">c>f/!B[[t?ë$B•¥Ý>ßÒÏÿÀ?B¿B&u>FM
@œÄf?Š"@Ÿû¬?¥@-÷à>'Ã{@9O->f/!G&P>ÖÍsEûd="†H54'>ÖÍsI§"?¤¦÷TDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@Šñ¿>ÑôK]@ æ:DKÑõ@c{c†õ¾NDz'ä@3ßmÿ*{RB¢µ"@'Í®a~ä@ïm@@Þë?†K@;ŽR>È@ßù?
J@¼¢>w@ã»ëÀ@¬LÀ@Q…À?ù´,À?ñã¶>ê‡Ó?'Ën>Ê¿áÿÀ?l©bB4§'?¼6ÿÀ?5–ÕB׬>jRé@"Ç	>õ0ó@—/K>ê‡Ó@,	œ>ç\_@7x>Ê¿áF¶b>ð€¹EN"–>4*}G"{>ð€¹ÿÀ?½ôBTDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@d£a>«÷ßK]@ 0;DJs @c{dœþãD{ž2@3ßtAE^ÖB¶qg@"0YîHÄ;?éÎ@Î)è?'z@£>>?e¦A
(ê>Øü—A	Ÿ=îî¡AõÀA*¥À@ªÆrÀ@˜7˜À@g}ó>ßú6@N¨ÿ>ƅB…²¥>૑BœU>¶ÍÒBgL>
ϘBŽ%Á=×R$AÍ«>â«A¯¦>ßú6A->Û¨A*t>ƅGøQ®>¸ªFãʙ=vóIG>¸ªJ«bä?µWTDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@'"'>ÜfÞK]@ <DJÓ\@c{dQ'ãDx*¥@3ß_¥†Ü­B¹Ä:@"@÷½ŒÅ@8"¥@úü?'
´@[g?¤@­E+?E:€@<ìC>Ô²}@é×ôÀ@\·›À@µñðÀ@:þgÀ?Ÿ9?Sظ?lñ>Ì4ÍBq'?`ã!Bð}?)´jÿÀ@'üßBÌ[>§–1@<>?mÈ@FÅO?Sظ?qC?:Ž÷?¾‰g>Ì4ÍFƒ6f?ViCEX¸>úGŽöT?ViCIm§@çgTDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@ŒAV>ÒûÇK]@ G=DN—.@c{aTx9DU@3ߊnœz"BÀéX@"d²áäS?ÂÎ2@–?:qB?Æþ>>料@ãX?oÚ@?ìò›?÷@Á=À?ìùÀ@¸À?Æ÷À?~¤>ö.>þäw=‡''ÿÀÀA¹£ð?!NÿÀÀA•kr>Ë°À?^œ&?ˆ'N?©_d>ö.?>™?>="D?ŸOÑ=‡''Dæè@?ª€âD 4>ŠÜEû•—?ª€âÿÀÀTDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@_i>§ÑK]@ >DIqœ@c{ei¹ÝDƒy@3߸IbIlB²š@".â]-j@.§VAŽA>qÊ¿@ǃþ>¬ç@½çV>ÄÌ@}Ì>`FäAp¡À@ÓÛÀ@«N4À@Qú8À@">Uhd@V"=Ï«kB‰¯†>ŽZ@B S`>jnâÿÀ>j¥rBMA>
ª"A8SR>W@A9Õ>UhdA(Ú=ÒªmAÆ=Ï«kGîʯ>ƒÈG!ù^=;­_Ib>ƒÈKýØ?×TDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@¼7?
gùK]@ h?DI¿¡@c{e+ÌÕDƒÑ@3ß¼,/"BÄËÀ@"xO›6>¾rÙ@¯æ?H@m·>|j@ˆ°
?>ø¹@Uö¸>€¡Ú@›ÍQÀ@pՕÀ@žù6À@R6À?¦f6?]?ÛÀ>#9"Bf_?…(aBX˜d?wBÿÀ?ÖÒrBÔ¯>M¢Õ@E÷½?Ø»@P?]@…
>,R@ˆãÚ>#9"G3…?šcFW5"="í»H#¦¿?šcHÁŸÝ?Ŷ¬TDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@ÔF>ÕYèK]@ A@DIµJ@c{e4{ÕD"aÛ@3ßÂÀûLoBÏFj@"¬ƒ™Bä=?ÅFç@j«?î¿@>—¡ÚAn>åjc@¹ 0>\³A)äÀ@¹ÈÓÀ@l äÀ@X±À?'#?\§o?Qx…>'à B$Ð&?îMBG÷>Ô·ÿÀ>Ú»4B&b÷>@Ø@$~š?€@0r?\§o?äJ>ÀaÁ@ì+>'à F9Ê?
	ëEÈc*=È*×G$	?
	ëHŠ8è@d¨TDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@Ž(Á>ÕØþK]@ ½ACÍB×@c{³ÕŠDF[@3Þ67Š'pB¨I‡@'é'_ã>}@²G@Åß^>±®Ï@†G6>j"@ý°Ü>‡'Ä@¦h>Mì}Aú–À@Á
IÀ@n**À@7àYÀ?ÈXä>"ø|?˜ïá>'sïB(¾0>«!AB'|¥>…vÅÿÀ>Ä|PB7Z
>EBy@r+?>ŽF‹@zpº>"ø|@44f><²3@?->'sïFۂî>kÀ†FL‰é=¿+JGï+>kÀ†I\€?3§dTDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@—‹Ë>ã÷×K]@ ±BCÒï6@c{±•3[DC0@3Þ#PWà8B²é@"‹¯±FD?V"S@œÕ'>'Z4@‰ð>Að@£Ä¶>Œ˜'@Œ¹>8|@ºBªÀ@¨Ö_À@'`À@U¯ƒÀ@r>š<9?Çdü>,wÙB×y>Úë—BV)L>vfA3oF>»MþB8Ø?>!@Ÿ~ã> hH@¢¨[>š<9@pïä>8¤n@y?Ö>,wÙF©V›>w*F"Áz=¼×G¸€ˆ>w*IgŽó?QˆTDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@Dþ>¿ÿ®K]@ CCÈ(@c{µÜ#é"DJ£5@3ÞOȾ¸B»†ö@"IÆÌƇ>˜Tœ@ôäP>^÷5@´Hß>Hì@ؐJ>~úµ@ž™±>œÕ@ò¹À@¶ÄœÀ@ÛVŽÀ@›»dÀ@š<l>Hv{@reó=Õ©¼BŒ¶ˆ>Tì'BžÆp>'ÚEB2À>x{Bh0
=ÁÌ8A@#i>IÜA@ÌÅ>Hv{A¨ð=ØIA€²=Õ©¼G­K·>3YÞGë¤=CéH¼Ð]>3YÞK!á?•]TDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@œUÙ>ë,,K]@ !DDwî@c{A6«¤CªFß@3ے/ø#BªÅì@'öð¤>Í.p@Õ&Ô>ðjù@—p>™rª@šr>Ýk@F)ñ>›Ì­@øµŽÀ@ +çÀ@3R"À@&ðôÀ?EE>èÿ?-ñ˜>•ƒÕÿÀ?$ÅÃBM"q>×áeÿÀ?a¬™B!û>ˆ×"?Òùm?Œ–?ö—ü>èÿ?°º>åàÊ?Ùod>•ƒÕF—^>ïd;FF*>éUG¤ì>ïd;ÿÀ?«Ñ"TDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.úADE?cŒ@K]@ ÁED¡'@c{Žˆ"}D-Ù|@3ݣ唝¬B̪ã@"Ÿzšâ_ @?Kþ@Å1²>Ïx@"jè>‹Å@õ?>®Í@t;>A¿s@Ë1œÀ@"ûõÀ@꣔À@r¤À@†C§>"W—@DQ=È!B'àX>µóëB–@ø>‹ÝqAԇY>§bB8gé>*«A'ý>•­>A'Õ¥>"W—@óC=Ë|§@õy=È!H[Â>¾õÅFÝþÞ=(£±I#җ>¾õÅJâuý?8›dTDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@™K>æVÑK]@ oFDӝ@c{ˆÒ­'nD4øN@3ÝÎiÖÛ²BÜB›@"írsQæZ?C"A|B>—"ö@Ò8Z>#A®AlHÇ>‹(@ʘ
>VHA¨–ÏÀA
QúÀ@šL½À@M¹À@¾!Ý>"Ê'@I–Ö=ä:wB»šd>ŒðBÝø½>†G³ÿÀ>GBEäˆ>ù"Am"Ž>"r"Am«Ü>"Ê'@ùö¨=çøŽ@ûþ+=ä:wHÜf»> çÊG'C<èIð#;> çÊK£|Ñ?£9TDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.úA»¯?A¦ªK]@ òGDë@c{ˆÀafD2Y·@3ݾŵ Bðö@"TóZ¼¬Ç@AŠÄ@ê×­?)ډ@Y
^>e;‹@£ê¿? l@üã>ƒM@é*yÀ@Y¥'À@§À@®À@Ÿ>Îð,?þžb><HÊB`Ü?3?B‡ÑÝ?œvÿÀÀAëë¹>5.7AF<€>Ð?ØAFà«>Îð,@›èJ>DEW@Ÿ$><HÊHì?`ŒµF–Én=ÇÏI&ž4?`ŒµKð¾?ŠÙÍTDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@Ðå?wöK]@ ¯HD!Ú
@c{"Õ¿²D= e@3ÝÿûŒÓBï1Ó@"LÊqÂH?»;@[Õ¬>ÚÐ@F>gï¼@̤w>·ê@‹)b>@Æî@ÌèÀ@‹Ë¡À@]¼LÀ@ËzÀ@›!>"T@-ÓI>)/?AÉ&F?ʵBNü>£H@ÿÀ?ÒV=B
Ã>(ó²AAB->…[AAê>"T@Öî+>,ó@ÙI>)/?G¶™>œ`2Fëfú="¹qHÆS`>œ`2JhÚ?U¡zTDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@õ´?8Q]K]@ 'IDµ4@c{ˆ¤½_D1ì"@3ݼ9®šÕC³°@"»)üÞå@BÇ%@ò?4À]@!a3>ÖJÐ@t±Á?(òÄ@Tú>Çkê@ŽJùÀ@!|€À@yµÀ@6ûÀ@2Œ?˜'_?"ct>øCÑA×´€?¨r‹B7po>ý§ÿÀÀAÔ2ý>'ku@Ü6Y?›ˆt@ރ^?˜'_@¯?nP@%}b>øCÑF¯‡,?fH}EjÌÁ>$iG¿>þ?fH}I¢ï@$ږTDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@š(N>çåxK]@ ·JC»J¥@c{ºöú¹ÕDJæ@3ÞO[ؗB±Á@"pÚSÕ@DùxA#=f>6Vˆ@ý>ԟ@štR>†$@ŠAn>:¤ïA#~À@ýrºÀ@™6–À@‰'£À@gQû>?ÿ@-+a>sæB}ëš>LýBš>)háBB¶>(*œB€}Û=ôzA²>AêçA"+>?ÿ@Öø>y@Øwž>sæG(ق>-1…F±û–=—lŽH7ø<>-1…J¢D>ùɶTDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@¤
 >öÈMK]@ KD°À@c{Ÿ'՜DE¬ð@3Þ2)<´ÍBµ'@"+­ýZþ+@
bA2ÿÛ>ÈA;=·¹AsuÑ=ãñÓAHŒÂ=£ŸAÓ…ÀAlŸîÀ@¬0À@'ãìÀ@gÕß>
e­@F>Ñ=³¨¥B¾û¾=è˄BÙU)=ÚlùB"…g=©F%B´Ïÿ=™¬ÂAõ>#™Aæš>
e­@õ¿Å=¶³B@÷Ð=³¨¥G Ìã=¤‰ùG/ww=d`‡H¯3=¤‰ùJõŽ]>´²"TDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@":B>Æè[K]@ ‹LDd%@c{œ7ZÃuDs¡D@3ßDŽ×Œ¹B°£ä@"U‰>E[@/$AçË>&¹b@ÐÙ=Ü=ô@¿UÑ>"£Å@'=Ó><æAqÀ@۝À@®÷À@€XÀ@G½Ÿ>4T@4è=ƺñBä8>C1ZB•õ>5¸B!Y¾>(ÄBgQ=ÛÍx@÷¢F>7I@ù®¢>4T@ßà=ÊÊz@â#™=ƺñGFh5>šÀF͉R={ʌHX,'>šÀJs.M>ÐN÷TDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@†à$>ÊäK]@ ¸MDs#@c{DVŒ\íD80Ø@3Ýá¢ÉGFB¯c@"¡$
2@bù@VÜ>ê›Ì@k->¬®å@UL¤>öCá@<eN>¢Ì¸@€TÀ@P%ØÀ@"òÀ?ú£)À?w>Õ¼Å?P¡>›´KÿÀ@t|(BK>Åø+ÿÀÀAÞFÖ>ŒT€?ƒ<š?MjF?·¢>Õ¼Å?'ø¬?6u?¶å÷>›´KE fÔ?2,Es¡Í>;ŽùF®Ãä?2,ÿÀ@ˆÚ3TDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@ŠÖÚ>ÐڀK]@ NC©Üê@c{ÁárfêDJóÂ@3ÞQ¨¶&!BÁe¢@"g!ÒKƒ@,¡YAG$>#î2A=•ðÿAšn>?p¥@ñ[ú>tA÷ÁÀAŠiÀAêúÀ@ëÌFÀ@'Å7>
.…@‰d=›>kB¶¦>¹RBÄV'>sþB›~€=°¸[B¬
D=ºA6ű><ëA7w³>
.…A+=œ—PA+¾9=›>kGîüU>c‡G"¹C=.qPI1n>c‡K<q>‡TDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@±Û«?Æ@K]@ 	rOD2§Å@c{wÓ?"DH\ˆ@3ÞB3‡#¡B¾Cë@"Wv<ýLL?©ÜAý>%ü@áÕ_=èƒå@´z(>?Œq@Z'>ŽSAI	À@ùó•À@ƒëÀ@f†	À@‡xý=èm2@RoÝ=ÂÔ%BIõf>0!˜Bˆ#>
LB	D¢>¨lBi™L=ĔRA(—i=ê…LA)XS=èm2AŽ=Å»A†Ã=ÂÔ%GOž=°Q^G"å='ͤHb6
=°Q^J±ê±>žéTDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@—œ">äK]@ ¬PC£˜"@c{Ä^%ìÕDS
Ã@3ށöVB»z@"G¬7µ"m?´R›@,r>è'$?êÌ^>¿{º@q¾>ü¸ø@8î*>ʹ'@tþHÀ@:E÷À@9ßÀ?æ'þÀ?!§U>ÖìÁ?‰ã>™9©ÿÀ@G¥B'ç>¸Ê?ÿÀÀAɧn>–!I?œ¢Ö?8-Y?Êw>ÖìÁ?œÛ?ߟ?µíˆ>™9©E"À'?ý	EdÒb>R¶1F û¨?ý	ÿÀ@X¤ÐTDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@ë½>펿K]@ &QDß%@c{œ ^õyCè5Ë@3ÜKx
¡BÏ°•@"®—dçµå@EG—@ý±a>7
@ÛK>=ÑmÁ@ØѲ>ð@¹
­=ëèÏ@þDÚÀ@ÛwéÀ@Ø:ÝÀ@¸Õ´À@"í8>;11?õªa>
:ôBl÷=øBMB¡Z%=ŏrBjK'=ȹèBŠ˜Z='5@É%¦>?ç½@Ë©Ö>;11@–0í>rv@™‹z>
:ôGYÇ}=¸ÂFð€þ=–HmGâ=¸ÂJ3Ü|>ÖîöTDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@›>éOŒK]@ ¡RD7×û@c{saÞ>øCúYU@3܁AZøBÔJ{@"Å—}(j…? 'ßA!r>ßï\@¾H">c›	AÝù>¡Ÿ?@©¬%>8—A%XëÀ@ÒúÀAá–À@ÓÍÀ?«Ëð?¹+?€þ…>XjB¼Dâ>œA4BÊu‰>ˆB6H–>eå2Bow¶>ã`@M?ÄÕ@VÀN?¹+@þ>€W@!?0>XjGG/!>Ÿ¡áFZë=ŠJ€HY?>Ÿ¡áIuV?œŸ1TDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@¤f>öՀK]@ SD6Æû@c{t:†Â|CïÐA@3ÜaÍ)aBØOA@"Ù°Z5'ƒ@B>
A=ˆ>Ðì•@¯«Å>Õ{@Öøy>ð´@¨†x>mŽ@A@é}À@¯ÓmÀ@Ó\ÞÀ@¨]À?ç@H>Âï$?ƒ[˜>\ïæB³	Ã>°yBāé>›w÷B9ٍ>…°ÆBlʏ>%8Ð@Œ÷º>Í5@‰>Âï$@IE>'aF@$3>\ïæGÄR?ÝF(-F=$H¤?ÝI܋¢?}ÇÃTDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@/>ØäK]@  TD8œ1@c{rÆ#͕Dh•@3ܸdk"§BÔ3Š@"Å%ú]+Ã?Š±ü@þZü>Ur@»2ˆ>؋A\DŸ>#mA<3=úgõAi\WÀA5À@Á/ À@»®À@ô>AÐÂ?ʤY=âÊÊBº6s>,…cBΠ7>G<B_̆>‡ÈBwP=Îþ-@|>IÔô@ ´ú>AÐÂ@u"^=òCÿ@}O=âÊÊG'£ñ>)¦8G¹=VwËHž®ž>)¦8J._>èZÚTDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@"Ò[>ßÞ²K]@ #UDG8@c{g.8:|D
²¼@3ÜãëQ÷BØÉÜ@"Ü=?‰?ܦ'@GW>ýï@àR>•@»><?'ÝK@'>€ó(@¼D²À@'ßáÀ@éñÀ@1ÚÀ?"1?%âc?/\Á>ˆ¦ÍBÙü?SµBW<>î;ÔÿÀ?"–1Bìæ>PžË@cá?EÆ»@³¦?%âc?²2W>Ïo:?Û5[>ˆ¦ÍG"Ru? ¢ÓF-B½=̄=H0ۋ? ¢ÓHDhá?õúÂTDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@þ·??"îK]@ ÈVDCi±@c{j3tJ‰D	€s@3ÜÊܽBÜ%¨@"ìàO¡"î?+@ã;~>"™Í@'¬?>+î@½èÍ>›*r@uUê>SÇB@ü'À@ âÀ@œŽIÀ@N§<À@"5×>mìæ?Æîñ>cÉB^Í~>îyBˆ³‹>R‡ÝÿÀ>ÁH¢B1qê>7|@È=Š>sîß@Êě>mìæ@pW:>ù:@x¬G>cÉGÝ,®>…‰½G1=™ØHðúè>…‰½J
që?_]TDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.úA1å?…$¶K]@ ¦WD0Å@c{y)GäD†™@3ܕD0šBÛÎ@"ë*˜)«é?ÚànA˜®>s
¥@®ó>åáA4ã>`1A·=å›>A5,qÀAïeÀAdøÀ@«>îÀ@W[,>B	–@:‡=ƚBʝ>7XrB׌Ê>"è´BÆd=é4(B˜@¨=¹]¸A¦Ò>DÈGA™Ù>B	–@Äw=ËÑÝ@Ç
q=ƚG®>m-ðG(\=2ßãH¾1>m-ðJß¼s>öÍPTDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@uh'>¸"õK]@ ÅXD7T¡@c{sÊ ¬	CãK'@3Ü<mJϕBáÁ@"wþ‡Öñ?¡y@Jû?N-z@0(>©Mž@sÔ>?K0®@5eÂ>ùÕÂ@oÂjÀ@6P_À@N6–À@/5¾À?Ãd?Vd¡?"O…>Ôb>ÿÀ@K-¯B<?ˆeÿÀÀAõù`>wÓ@kgQ?d¡œ@sç?Vd¡@.°>ñO@9d˜>Ôb>E·ød>°(Eñ@>-K,FÈq¾>°(ÿÀ@yißTDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@m=>²¡ŸK]@ éYD9ˆ@c{r
þ(£Có®ö@3ÜmZè3–Bä«[@"}2{]?ú–Œ@‡,8>­)i@J­>m•@º[G>µ"î@–¸|>f@ÊgðÀ@ž¾¡À@[¶À@0z£À@1>'e?æ&H>/ÌpA¹é?…BM'C>"ì9ÿÀ?.,§B"â">[Sw@¾Q>–{P@À¾~>'e@ŒBý>8÷ñ@ØÚ>/ÌpF×À>vÕF6èŸ=¾¼ÎGëÿ>vÕIP2x?,g‡TDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@Š$º>ÏΌK]@ ðZDE¬9@c{hhVT¦D	;™@3ÜÉAR£ Bói@"a¡zD=áÎ@ïŸ?{âŸ@˜&>žîÕ@)Íç?\eb@$">C9@ŽêÀ@˜­EÀ@*"SÀ@!­0À@2æö?V@Jv>lÿÀ@@¡úBK?J'ÿÀ?‰CBåJ>€ˆ{@ÝX?\@ߢ$?V@¦2>ï†@©*>lGøÒ>àmGEÿœQ='%'H$}·>àmGÿÀ@f|òTDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@lÀ>²ÜK]@ M[D"€Ô@c{"QXs½Câ4Z@3Ü9+óÿrBÑ
@"µ7ô/:5>EOm@Ó,v>¡Ëõ@›Uõ>½‰@f§ß>Ƌe@6câ>Ž•D@ØgSÀ@6À@V;µÀ@/؀À?qê>¿e?mŒ>pöéA|P˜>Ô¸EBQ‰{>}iÿÀ?.•B!Î!>MŽ?—m(?% 
?Æ«>¿e?ƒ+">ìÇ?·
>pöéFÃP>Ïö?E©˜´>·øG%ZW>Ïö?F³Qü?½âšTDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@'Èx>ļK]@ ?\D
‹~@c{"ó+¬ Cß'§@3Ü0ÛäíBօè@"ÐÁ—|Bí?Ó÷@'?"ð?òÄ>¤¦@©<x>²Ù0@ey>…`ò@¨«?À@eСÀ@VÀ?ð¦À?Òo">ÓÏ?‹Ÿ¼>†ùÿÀ?fÄÿB{Ö>š-êÿÀÀAä'*>[¬µ@0j>ái»@ƒ†•>ÓÏ@"q\>œF@.ˆË>†ùF%Pñ>ì³E˜ïó>*nG4ª>ì³ÿÀ?ìÀTDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@uD°>¸yøK]@ $]D	m@c{ŒŸ¨Ö:CØ*@3Ü2
ÐSBÜÎ@"ð*"úŒˆ@4µA$pd>‰ÀÂ@ÔÃ<>UØA @‹>›Qã@æ¼,=ô0AC×À@ì_bÀA,yÀ@Î{BÀ@qÕ>º²?±V>,EBÌô0>xÖðBÚåa>]çöB"ð=à¼=B˜á=¬¦R@ž¡Š>Âa¾@¡ÏU>º²@TIK>;ĺ@]¬ð>,EHå4>£ÇçG1Z=.ɖI)Úö>£ÇçJÙå?\ÔzTDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@ΒR?^ûK]@ µ^D;ó@c{ˆÉvºCÜ Î@3Ü(…îÚâBÜuH@"înúÊ@+ê@ ¥›?óÍ@6®!>)Ä@ˆ¬'?8@N>§Ïy@³& À@>÷(À@c÷À@ÚÀ?ù!÷?b•¥?kµý>ì?ÌAÏ-??()BDIg>¼'hÿÀÀAãO">gÚó@˜gä?lgú@›¶;?b•¥@Æ°?
×@R±>ì?ÌF'*I?Y®™E¨m>	é¹GŸ@ý?Y®™I@'TDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@Àëø?¼K]@ »_D	=Ž@c{˜]žhOCϕT@3Ü"vñ^BîYÌ@"GäѼöâ>2ÙAð>Ê¿@Ûc"=ÓÓ@ú">)[q@¯4f=ëûéAS–À@ÜÕÀ@üÂYÀ@®O?À@K0E>°@ìR=¯^éB«R6>UÃBºƒ‰=ö5¥B`WÅ=ÜÑ*B†È÷=œó_@ûú•>D´@ýýù>°@»5"=´tÉ@½èŸ=¯^éH|î=ù5Gˆ¢K=:á'I&$"=ù5J¨"#>¢™ÿTDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@ÔAÅ?¥¯K]@ î`Dc*@c{'dMõCß® @3Ü1£í
²Bï«@"N{ÿ?W>Œ­$AJi>–ÆG@¡ç‰>6%ºA
Vð>CÒ@ŽŽÚ>-éžA	òëÀ@£Œ_ÀA*qÀ@Œ«FÀ@jjË>(›?ôh>'7B´hÑ>YθBÂÁ˜>:H'Bïë>pȪBP¿€=ö>ŠA¤‹>è5Aƒ°>(›@•bð>.¿Î@˜Â>'7GÆ
>˜$äFº`=il[H×»>˜$äJí81?¯<TDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@¦Î >úìÒK]@ HaDz@c{"5áefCÙ@½@3Ür«¡Bð‰@"R¢«Šd?¬{û@"²Ç?CJ@,Eë>€!³A›ì?³Á@Óü>'`A{"À@ךÀ@"vÞÀ@L·À@Qó ? ª¾@A—>?~ûBOói? ¤¯B‹6>ÿš3ÿÀ>u:÷B-}'>	ªA?È?#cA9? ª¾@°5'>E¾Ý@³$>?~ûG{Lì?™ãFO¾=t'xHˆæá?™ãJZ¯ý?Ü,äTDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@—VÎ>ã¨"K]@ àbD(dO@c{¥	ECဟ@3Ü7`4ïBÙ¡}@"àK:ý{?ù¿Y@o­A>ÙgÁ@,«">Œ93@‰<–>Õjæ@?©ü>"˜@Œ¬¶À@B¢3À@g_À@)PÈÀ?ÞÓý?2_Š?\àª>»xDA°bÌ?{ B/sÌ>¥K€ÿÀÀAùÖ_>WDÅ@‡?<v%@‹Ed?2_Š?ôÑ>ï5¾@

N>»xDFv>ù"¾ELG>8f$G>ù"¾HÈñ ?û—TDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@_T‰>§ùÔK]@ ®cD+ç@c{}"Ž¸ECé8@3ÜNœ§Bٙ@"à!s?Ã-o@¡ËJ>'$ª@…>!>U•*@ÿH>F_/@ѕø>#ý@þídÀ@Ñ°¼À@¢fÓÀ@…ùÀ?ímp>%â?Á?
>QäBgâA>WÌTBŒÁ>"HtB%,Z>>îwBeæá=ðbª@ìP>-íç@"e[>%â@húD>—
@q^>QäG,Š­=‹FÚd=Õ‹H;þ
=‹I–ò×>óÛTDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@Ýv'?&'TK]@ 	RdDSäï@c{]—EDq#@3ܸ–Æ›öBÚ;@"ä 3Ç@"'ŸA÷>%æ@ò"û=ù×F@ú5>uâ@¿iß=á/äA5£
ÀAQþÀ@•…GÀ@T8À@4Ÿ=ïϖ@óˆ=ˎ~BƒZG>ђB `>$B=ãõ>D›Bƒß=ÙFÆ@ÞÖT=ôµÏ@áz=ïϖ@²\P=Ò†@µ1•=ˎ~GV|¾=ƒS€G'^=«,%Hi±«=ƒS€JJ)B>"KùTDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@´µd?ëK]@ eC÷¼²@c{¢ú"òED2â@3Ý¿¨Ï¯¶BáQ÷@"¾q:*=?×3æ@• T?T@>º™>"šãAFÇ>Ò @Ã$¥>`àcAH À@Ä9À@ŒžYÀ@:>·À@oûs>µŸ¬?æ­?>P·Bª;>ÚwÜB£tÇ>¿bˆÿÀ>´&@B:	É>8ÚKA$/>·¬|Aþ>µŸ¬@Œ™>Zæ@-5>P·G‰!3>çöFU='="H•hÆ>çöJ²É?~RTDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@ªXz?½K]@ fCîsK@c{¦©öœD5)¤@3ÝϏoæ§Bç$æ@"#ÝQd	.?@¢µÃ>Û}@…C>¤Ö@"xÿ?>A@ÇhH>Y‰@•›óÀ@͙ZÀ@§ßÀ@vý˜À@N>@>²i‰@ED³=¸öHBÿ²?$×BY'i>°_ðB<R>9ßB[Lq=á¢@ÿÓÆ>µ%Aç¼>²i‰@ô"y=¼-@ö—v=¸öHGÿÃ0>àøVG¾=ømIU(>àøVJ"G'?wŠ4TDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@—Of>ãœýK]@ EgCßą@c{¬}rUÕD1óé@3ݼd´4Bì7@"=8FT.¹?²]Ê@ƒã:?OÂ@9€`>—ï@vÀ?CÂä@'áŸ>•`£@—¹À@"H=À@^É©À@4ý9À?ªÒ)>ö?S?š]9>[ÞÀA¢u†?Œ4XB2ù>ç"ÿÀ?PûÁBl¿>MK­@KÄs?6Þ@Uˆ>ö?S@6>w>c@@õÅ>[ÞÀFã>ËM@Eqði>pÞG,j>ËM@HQŠ?É^ÏTDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@J\{>˜4KK]@ êhC⃤@c{«fn*ÖD/Áb@3ݯE®³ÈBô%@"d£Šýã'@FÍ@ԏ~>èЂ@ L>Kã@Î>Öĸ@sÿ@>Pí¿@Ói´À@ AñÀ@Ïö"À@t¿À?Ë,î?n?Ê
>"Î{Bx‹*>Èÿ	BI{>•—Aèjê>3B@z>Æ?@uÒÇ?ߞ@}ùÌ?n@t[>-ú¨@|Ž&>"Î{G4o«>Ýê
F@ô=rÖ1HD˜>Ýê
IhÁ»?•îTDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@']>ÄYK]@ 	"iDê@c{Œ˜^–õDmÎ@3ßýŸáBàî]@"Í.¹Ï?ÜÄ@ƒ:>:ÌR@¹ÓÌ=ì/A5÷>%€ãA"ŠE=Ã!ïA3+ÊÀA#ÚJÀ@ÐÌâÀ@µ(yÀ@b¼$>5»?@2(">ïBª'd>Ø"B¼:i>	ÛB'¢f=Σ&B§ª=­VZAÏ¿>8VA
¶€>5»?@Üg¥>YH@Þ´'>ïGc‡p=èmFöúê=bYHwçV=èmJÑ¥r>Öí—TDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@.'>ÂSdK]@ ïjCçý¬@c{©9ÈÒ	Cø]@3Ü{TGkØBÙÖõ@"áVžÊ6Ñ?v>P@l0>ü¼±@0¨>>–¿@–®è>÷ñ&@D >¤Š¥@ªSFÀ@UËAÀ@Q$À@ÎYÀ?õS-?\!?"ÙF>yãÿÀ?Dj4B7¥+>¥¾ðÿÀÀAú`>aÛ¯@•ù4?#ί@™Tù?\!@N˜>'rs@&©>yãFJ>ìIÂE›Ø°>ÄGŒÝø>ìIÂÿÀ?Ò*TDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@¢AÉ>ô"K]@ UkCëà@c{§¯7£žCü²Ÿ@3܈C‡BÝGM@"òˆ•¹a>ö
â@2¸ˆ?[|§@Úf>ýë)@)tÖ?MÏB?öb?	Ü?@.‡À@τÀ@3ùÇÀ?íšyÀ?ÍB?~xŽ>ôõØ>‡ÛÿÀÀAó ˆ?±1ÿÀÀA±^Ü>®eZ?n­"?öîñ?®Á²?~xŽ?)?a[Â?™£>‡ÛEd	?¦¶½Dñá˜>eô0Fxõ?¦¶½ÿÀÀTDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@"5š>ÝqÌK]@ 
lD%À@c{'QŠ²C±¸@3Û¦MN¿½Bà­K@"†RÜ/Ï?@Z;?
Ý'@1X>Χj@é¾Y>³VW@ h>ƒS†@êøYÀ@¦@¢À@L­sÀ@ü^À?;"D>ë_±?›£>ŽÕÿÿÀ>õ¡lBUjp>¡öÕÿÀ?Et¸Bµ>zƒ?ĬB?'o?êy—>ë_±?"i>úkó?ÃÃÎ>ŽÕÿEÿ˜>²GE—ÓÏ>8³lG=¥>²GÿÀ?¼^êTDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@†÷7>ËÌK]@ ñmDÉ~@c{Špíè'CÚÙT@3Ü#6èBò2g@"[ …€'Ÿ@v@P;Þ>öPB@kë>™æ@fŒ>äà@2/©>‰™Ó@o`"À@:õÄÀ@FoyÀ@öýÀ?Ù·>?A?}üú>ÏõÿÀ@HiëBùÍ>­‰ÿÀÀAäçw>YO¨@"G©?^0@ˆg?A@Xú>ùÊ@¿">ÏõFF">³¤ÑE±´…>/ZßGWÑÿ>³¤ÑÿÀ@JÖ³TDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@¶Ah?	÷K]@ DnD~<@c{Š¬¥¥xCÔ@3Ü)MBøÑ@"|:
ìc>ë'÷@éÉ?Cª@™õ>bM@¯->ø¯Á@VnÉ>Œ%½@ñžÀ@ˆ
À@ ¡!À@E×À?CÅ«?sÈ?	ç>ÿîB^'&?£B‡ˆ˜>¿¯pÿÀ?ˆ²+B¦ê>Q÷1?ÐÈc?Tø?ô¸©?sÈ?˜eT>õĎ?Æͨ>ÿîFÅ1?NûEÍÂù=îSGÖÙp?NûH?îå¥TDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@ŒË˜>ÓËÁK]@ ¹oD4gï@c{v@
D:@3Ü°©î_BûÜ@"‹q=±‡?­àI@€#]>€+w@Y!>9Fg@²…>H
>@†Ë¥>çu@µ$òÀ@ˆr'À@y–À@Tö2À@c.x>/Ú@Eð=ñuoBJÃ>™âÄBNì,>#"ÿÀ>ùÎyB%ã±=ð'tA
©>1GÊA
ýõ>/Ú@ôL=õ'@ö_'=ñuoGÞ2>סF'Ï=±Hñì>סJ%·ò>öÜTDG_Mar19.pbcor_maskN3227_inK.fitsB4³ÂB@åëB)Fþ?TY ?ôzáB‹.ú@ˆ\>̳¼K]@ 
